In-Network Processing for Low-Latency Industrial Anomaly Detection in Softwarized Networks

Modern manufacturers are currently undertaking the integration of novel digital technologies - such as 5G-based wireless networks, the Internet of Things (IoT), and cloud computing - to elevate their production process to a brand new level, the level of smart factories. In the setting of a modern smart factory, time-critical applications are increasingly important to facilitate efficient and safe production. However, these applications suffer from delays in data transmission and processing due to the high density of wireless sensors and the large volumes of data that they generate. As the advent of next-generation networks has made network nodes intelligent and capable of handling multiple network functions, the increased computational power of the nodes makes it possible to offload some of the computational overhead. In this paper, we show for the first time our IA-Net-Lite industrial anomaly detection system with the novel capability of in-network data processing. IA-Net-Lite utilizes intelligent network devices to combine data transmission and processing, as well as to progressively filter redundant data in order to optimize service latency. By testing in a practical network emulator, we showed that the proposed approach can reduce the service latency by up to 40%. Moreover, the benefits of our approach could potentially be exploited in other large-volume and artificial intelligence applications.

==> figures/measurements/plot_filter_rate.py <==
import json
import numpy as np
import scipy.stats as st

import matplotlib
import matplotlib.pyplot as plt
from matplotlib import gridspec

matplotlib.use('TkAgg')

print(matplotlib.get_configdir())

if __name__ == '__main__':
    r_cf = [0.2512, 0.1588, 0.0678]
    r_sf = [1, 1, 1]
    r_best = [0.25, 0.1563, 0.02]
    x_step = np.arange(3)
    # codes for plot figures
    with plt.style.context(['science', 'ieee']):
        fig_width = 6.5
        barwidth = 0.15
        bardistance = barwidth * 1.2
        colordict = {
            'compute_forward': '#0077BB',
            'store_forward': '#DDAA33',
            'store_forward_ia': '#009988',
            'orange': '#EE7733',
            'red': '#993C00',
            'blue': '#3340AD'
        }
        markerdict = {
            'compute_forward': 'o',
            'store_forward': 'v',
            'store_forward_ia': 's'
        }

        plt.rcParams.update({'font.size': 11})

        fig = plt.figure(figsize=(fig_width, fig_width / 1.618))
        ax = fig.add_subplot(1, 1, 1)
        ax.yaxis.grid(True, linestyle='--', which='major',
                      color='lightgrey', alpha=0.5, linewidth=0.2)
        line1, = ax.plot(x_step, r_cf,
                           color=colordict['compute_forward'], marker=markerdict['compute_forward'], ms=3, ls='-')
        line2, = ax.plot(x_step, r_sf,
                           color=colordict['store_forward'], marker=markerdict['store_forward'], ms=3, ls='-')
        line3, = ax.plot(x_step, r_best)
        # bar1 = ax.bar(nodes-bardistance, processing_time_cf_stat[:, 2], barwidth, yerr=processing_time_cf_stat[:, 3] - processing_time_cf_stat[:, 2], error_kw=dict(
        #     lw=1, capsize=2, capthick=1), fill=True, color=colordict['compute_forward'], edgecolor='#FFFFFF', hatch='\\')
        # bar2 = ax.bar(nodes, processing_time_sf_stat[:, 2], barwidth, yerr=processing_time_sf_stat[:, 3] - processing_time_sf_stat[:, 2], error_kw=dict(
        #     lw=1, capsize=2, capthick=1), fill=True, color=colordict['store_forward'], edgecolor='#FFFFFF', hatch='//')
        # bar3 = ax.bar(nodes+bardistance, processing_time_ia_net_stat[:, 2], barwidth, yerr=processing_time_ia_net_stat[:, 3] - processing_time_ia_net_stat[:, 2], error_kw=dict(
        #     lw=1, capsize=2, capthick=1), fill=True, color=colordict['store_forward_ia'], edgecolor='#FFFFFF', hatch='/')
        # ax.set_ylabel(r'Processing latency ($s$)')
        # plt.xticks(nodes, ['Client', 'Switch 1', 'Switch 2', 'Server'])
        # ax.set_xlim([-0.5, 3.5])
        # ax.legend([bar1, bar3, bar2], ['IA-Net-Lite CF',
        #                                'IA-Net-Lite SF', 'IA-Net SF'], loc='upper left')
        plt.savefig('./plot/filter_rate.pdf',
                    dpi=600, bbox_inches='tight')


==> figures/measurements/plot_network_function.py <==
import os.path
import json
import numpy as np
import pandas as pd
import scipy.stats as st
from scipy.interpolate import make_interp_spline, BSpline

import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
from matplotlib import gridspec
from numpy.polynomial.polynomial import polyfit
import mpl_toolkits.axisartist as axisartist
matplotlib.use('TkAgg')

print(matplotlib.get_configdir())

if __name__ == '__main__':

    compress_index = ['Encoder', 'Layer1', 'Layer 2',  'Layer 3',
                      'Layer 4',  'Layer 5',  'Layer 6',  'Layer 7',  'Layer 8', 'Decoder']
    compress_ratio = [8.00, 4.00, 1.50, 0.50,
                      0.25, 0.38, 0.16, 0.31, 1.25, 0.02]
    # compress_ratio = pd.DataFrame(compress_ratio, index=compress_index)

    with plt.style.context(['science', 'ieee']):
        fig_width = 6.5
        barwidth = 0.25
        bardistance = barwidth * 1.4
        colordict = {
            'compute_forward': '#0077BB',
            'store_forward': '#DDAA33',
            'green': '#009988',
            'orange': '#EE7733',
            'darkblue': '#024B7A',
            'lightblue': '#3F9ABF',
            'midblue': '#7ACFE5'
        }
        markerdict = {
            'compute_forward': 'o',
            'store_forward': 'v',
            'fastica': 's'
        }

        plt.rcParams.update({'font.size': 11})

        fig = plt.figure(figsize=(fig_width, fig_width / 1.618))
        ax = fig.add_subplot(1, 1, 1)
        ax.yaxis.grid(True, linestyle='--', which='major',
                      color='lightgrey', alpha=0.5, linewidth=0.2)
        bar1 = ax.bar(range(len(compress_ratio)), compress_ratio, barwidth,
                      color=colordict['midblue'], edgecolor='#FFFFFF', hatch='\\')
        bar2 = ax.bar([4, 6], [0.25, 0.16], barwidth,
                      color=colordict['orange'], edgecolor='#FFFFFF', hatch='//')
        line, = ax.plot(range(len(compress_ratio)), compress_ratio)
        ax.plot([0, 4], [9.5, 9.5], color='black', linestyle='-')
        ax.annotate('', xy=(0, 8.7), xytext=(0, 9.6),
                    arrowprops=dict(arrowstyle="->"))
        ax.annotate('', xy=(4, 0.9), xytext=(4, 9.6),
                    arrowprops=dict(arrowstyle="->"))
        ax.text(1.6, 9.8, r'VNF1')

        ax.plot([5, 6], [9.5, 9.5], color='black', linestyle='-')
        ax.annotate('', xy=(5, 1.1), xytext=(5, 9.6),
                    arrowprops=dict(arrowstyle="->"))
        ax.annotate('', xy=(6, 0.9), xytext=(6, 9.6),
                    arrowprops=dict(arrowstyle="->"))
        ax.text(5.3, 9.8, r'VNF2')

        ax.plot([7, 9], [9.5, 9.5], color='black', linestyle='-')
        ax.annotate('', xy=(7, 1.0), xytext=(7, 9.6),
                    arrowprops=dict(arrowstyle="->"))
        ax.annotate('', xy=(9, 0.7), xytext=(9, 9.6),
                    arrowprops=dict(arrowstyle="->"))
        ax.text(7.8, 9.8, r'VNF3')

        # ax.text(5, 10, r'NF2')
        # ax.text(7, 10, r'NF3')
        # line = ax.plot(range(len(compress_ratio)), np.ones(len(compress_ratio)), color=colordict['green'])
        for i, v in enumerate(compress_ratio):
            ax.text(i-0.2, v+0.5, str(v))
        ax.set_xlabel(r'Operation block')
        ax.set_ylabel(r'Filter rate ($r$)')
        plt.xticks(range(len(compress_ratio)), compress_index, rotation=30)
        ax.set_ylim([0, 10.5])
        # ax.legend([bar1, bar2], [
        #     'Inside', 'Cut'], loc='upper right', ncol=2)
        plt.savefig('./plot/layers_compress.pdf', dpi=600, bbox_inches='tight')


==> figures/measurements/plot_processing_time.py <==
import json
import numpy as np
import scipy.stats as st

import matplotlib
import matplotlib.pyplot as plt
from matplotlib import gridspec

matplotlib.use('TkAgg')

print(matplotlib.get_configdir())


def read_processing_time(file_path, key="processing time"):
    processing_time_list = []
    with open(file_path, 'r') as f:
        while True:
            line = f.readline().strip()[:-1]
            if not line:
                break
            line_dict = json.loads(line)
            processing_time_list.append(line_dict[key])
    return processing_time_list


def get_conf_interval(index, data, conf_rate):
    data_stat = []
    for i in range(len(index)):
        conf_interval_low, conf_interval_high = st.t.interval(conf_rate, len(
            data[i, 1:]) - 1, loc=np.mean(data[i, 1:]), scale=st.sem(data[i, 1:]))
        conf_mean = np.mean(data[i, 1:])
        data_stat.append([index[i], conf_interval_low,
                          conf_mean, conf_interval_high])
    return np.array(data_stat)


if __name__ == '__main__':
    # txt paths of store-forward(client vnf1 vnf2) and compute-forward(server)
    path_time_compute_client = "./latency_results/compute_forward/latency_client_compute_forward_64000.txt"
    path_time_compute_vnf1 = "./latency_results/compute_forward/latency_vnf_1_64000.txt"
    path_time_compute_vnf2 = "./latency_results/compute_forward/latency_vnf_2_64000.txt"

    path_time_store_client = "./latency_results/store_forward/latency_client_store_forward_64000.txt"
    path_time_store_server = "./latency_results/store_forward/latency_server_store_forward_64000.txt"

    path_time_ia_net_server = "./latency_results/store_forward/latency_server_store_forward_64000_ia-net.txt"

    nodes = np.arange(0, 4, 1)
    conf_rate = 0.97
    # load processing time, change the key to load other time
    processing_time_cf_client = read_processing_time(path_time_compute_client)[1:60]
    processing_time_cf_vnf1 = read_processing_time(path_time_compute_vnf1)[1:60]
    processing_time_cf_vnf2 = read_processing_time(path_time_compute_vnf2)[1:60]
    processing_time_cf_server = [0] * len(processing_time_cf_client)
    processing_time_cf = np.vstack(
        (processing_time_cf_client, processing_time_cf_vnf1, processing_time_cf_vnf2, processing_time_cf_server))
    zipped_cf = zip(processing_time_cf_client, processing_time_cf_vnf1, processing_time_cf_vnf2)
    processing_time_cf_total = [x + y + z for (x, y, z) in zipped_cf]
    
    processing_time_sf_server = read_processing_time(path_time_store_server)[1:60]
    processing_time_sf_client = read_processing_time(path_time_store_client)[1:60]
    processing_time_sf_vnf1 = [0] * len(processing_time_sf_server)
    processing_time_sf_vnf2 = [0] * len(processing_time_sf_server)
    processing_time_sf = np.vstack(
        (processing_time_sf_client, processing_time_sf_vnf1, processing_time_sf_vnf2, processing_time_sf_server))

    processing_time_ia_net_server = read_processing_time(
        path_time_ia_net_server)[1:60]
    processing_time_ia_net_client = [0] * len(processing_time_ia_net_server)
    processing_time_ia_net_vnf1 = [0] * len(processing_time_ia_net_server)
    processing_time_ia_net_vnf2 = [0] * len(processing_time_ia_net_server)
    processing_time_ia_net = np.vstack(
        (processing_time_ia_net_client, processing_time_ia_net_vnf1, processing_time_ia_net_vnf2, processing_time_ia_net_server))

    print("Finish loading time")

    processing_time_cf_stat = get_conf_interval(
        nodes, processing_time_cf, conf_rate)
    processing_time_sf_stat = get_conf_interval(
        nodes, processing_time_sf, conf_rate)
    processing_time_ia_net_stat = get_conf_interval(
        nodes, processing_time_ia_net, conf_rate)
    # try:
    #     len(processing_time_list_vnf1) == len(processing_time_list_vnf2) and len(processing_time_list_client) == len(processing_time_list_vnf1)
    # except:
    #     raise ValueError("The three processing time should have same length")
    # else:
    #     for i in range(len(processing_time_list_vnf1)):
    #         processing_time_compute_forward.append(processing_time_list_client[i] +
    #                                                processing_time_list_vnf1[i] + processing_time_list_vnf2[i] + 0)

    # codes for plot figures
    with plt.style.context(['science', 'ieee']):
        fig_width = 6.5
        barwidth = 0.15
        bardistance = barwidth * 1.2
        colordict = {
            'compute_forward': '#0077BB',
            'store_forward': '#DDAA33',
            'store_forward_ia': '#009988',
            'orange': '#EE7733',
            'red': '#993C00',
            'blue': '#3340AD'
        }
        markerdict = {
            'compute_forward': 'o',
            'store_forward': 'v',
            'store_forward_ia': 's'
        }

        plt.rcParams.update({'font.size': 11})

        fig = plt.figure(figsize=(fig_width, fig_width / 1.618))
        ax = fig.add_subplot(1, 1, 1)
        ax.yaxis.grid(True, linestyle='--', which='major',
                      color='lightgrey', alpha=0.5, linewidth=0.2)
        x_step = np.arange(len(processing_time_sf_server))
        line1, = ax.plot(x_step, processing_time_cf_total, color=colordict['compute_forward'], marker=markerdict['compute_forward'], ms=3, ls='-')
        line2, = ax.plot(x_step, processing_time_sf_server, color=colordict['store_forward'], marker=markerdict['store_forward'], ms=3, ls='-')
        line3, = ax.plot(x_step, processing_time_ia_net_server, color=colordict['store_forward_ia'], marker=markerdict['store_forward_ia'], ms=3, ls='--')
        ax.set_xlabel(r'Meaurement index')
        ax.set_ylabel(r'Processing latency ($s$)')
        # ax.set_xlim([-0.5, 1.5])
        ax.set_ylim([0, 0.8])
        # ax.legend([line2, line3], ['IA-Net-Lite SF', 'IA-Net SF'], loc='upper right')
        ax.legend([line1, line2, line3], ['IA-Net-Lite CF', 'IA-Net-Lite SF', 'IA-Net SF'], loc='upper right')
        plt.savefig('./plot/processing_latency_all.pdf',
                    dpi=600, bbox_inches='tight')

        fig = plt.figure(figsize=(fig_width, fig_width / 1.618))
        ax = fig.add_subplot(1, 1, 1)
        ax.yaxis.grid(True, linestyle='--', which='major',
                      color='lightgrey', alpha=0.5, linewidth=0.2)
        bar1 = ax.bar(nodes-bardistance, processing_time_cf_stat[:, 2], barwidth, yerr=processing_time_cf_stat[:, 3] - processing_time_cf_stat[:, 2], error_kw=dict(
            lw=1, capsize=2, capthick=1), fill=True, color=colordict['compute_forward'], edgecolor='#FFFFFF', hatch='\\')
        bar2 = ax.bar(nodes, processing_time_sf_stat[:, 2], barwidth, yerr=processing_time_sf_stat[:, 3] - processing_time_sf_stat[:, 2], error_kw=dict(
            lw=1, capsize=2, capthick=1), fill=True, color=colordict['store_forward'], edgecolor='#FFFFFF', hatch='//')
        bar3 = ax.bar(nodes+bardistance, processing_time_ia_net_stat[:, 2], barwidth, yerr=processing_time_ia_net_stat[:, 3] - processing_time_ia_net_stat[:, 2], error_kw=dict(
            lw=1, capsize=2, capthick=1), fill=True, color=colordict['store_forward_ia'], edgecolor='#FFFFFF', hatch='/')
        ax.set_ylabel(r'Processing latency ($s$)')
        plt.xticks(nodes, ['Client', 'Switch 1', 'Switch 2', 'Server'])
        ax.set_xlim([-0.5, 3.5])
        ax.set_ylim([0, 0.5])
        ax.legend([bar1, bar3, bar2], ['IA-Net-Lite CF',
                                       'IA-Net-Lite SF', 'IA-Net SF'], loc='upper left')
        plt.savefig('./plot/processing_latency_nodes.pdf',
                    dpi=600, bbox_inches='tight')



==> figures/measurements/plot_service_latency.py <==
import numpy as np
import scipy.stats as st

import matplotlib
import matplotlib.pyplot as plt
from matplotlib import gridspec

matplotlib.use('TkAgg')

print(matplotlib.get_configdir())


def get_conf_interval(index, data, conf_rate):
    data_stat = []
    for i in range(len(index)):
        conf_interval_low, conf_interval_high = st.t.interval(conf_rate, len(
            data[i, 1:]) - 1, loc=np.mean(data[i, 1:]), scale=st.sem(data[i, 1:]))
        conf_mean = np.mean(data[i, 1:])
        data_stat.append([index[i], conf_interval_low,
                          conf_mean, conf_interval_high])
    return np.array(data_stat)


def get_cdf(data):
    counts, bin_edges = np.histogram(data, bins=len(data), density=True)
    dx = bin_edges[1] - bin_edges[0]
    cdf = np.cumsum(counts) * dx
    # label = np.sort(data)
    return bin_edges[1:], cdf


if __name__ == '__main__':
    # load data
    # compute and forward: xxxx.csv
    service_latency_compute_forward = np.loadtxt(
        "./latency_results/compute_forward/latency_client_compute_forward_64000.csv")[1:60]
    # store and forward: xxxx.csv
    service_latency_store_forward = np.loadtxt("./latency_results/store_forward/latency_client_store_forward_64000.csv")[1:60]
    # store and forward ia-net: xxxx_ia-net.csv
    service_latency_store_forward_ia_net = np.loadtxt(
        "./latency_results/store_forward/latency_client_store_forward_64000_ia-net.csv")[1:60]
    service_latency_compute_forward = service_latency_compute_forward.tolist()
    service_latency_store_forward = service_latency_store_forward.tolist()
    service_latency_store_forward_ia_net = service_latency_store_forward_ia_net.tolist()

    # calculate the bin and cdf
    bin_compute, cdf_compute = get_cdf(service_latency_compute_forward)
    bin_store, cdf_store = get_cdf(service_latency_store_forward)
    bin_ia, cdf_ia = get_cdf(service_latency_store_forward_ia_net)

    with plt.style.context(['science', 'ieee']):
        fig_width = 6.5
        barwidth = 0.25
        bardistance = barwidth * 1.4
        colordict = {
            'compute_forward': '#0077BB',
            'store_forward': '#DDAA33',
            'store_forward_ia': '#009988',
            'orange': '#EE7733',
            'red': '#993C00',
            'blue': '#3340AD'


        }
        markerdict = {
            'compute_forward': 'o',
            'store_forward': 'v',
            'store_forward_ia': 's'
        }

        plt.rcParams.update({'font.size': 11})

        # Plot Service latency
        fig = plt.figure(figsize=(fig_width, fig_width / 1.618))
        spec = gridspec.GridSpec(ncols=1, nrows=2, height_ratios=[1, 6])
        ax_1 = fig.add_subplot(spec[0])
        ax_1.yaxis.grid(True, linestyle='--', which='major',
                        color='lightgrey', alpha=0.5, linewidth=0.2)
        service_latency = [service_latency_compute_forward,
                           service_latency_store_forward]
        box1 = ax_1.boxplot(service_latency_compute_forward, positions=np.arange(1), vert=False, widths=barwidth,
                            showfliers=False, showmeans=True,
                            patch_artist=True, boxprops=dict(facecolor=colordict['compute_forward']),
                            medianprops=dict(color='black'),
                            meanprops=dict(markerfacecolor='black', markeredgecolor='black', markersize=5, marker='x'))
        box2 = ax_1.boxplot(service_latency_store_forward,
                            positions=np.arange(1) - bardistance, vert=False, widths=barwidth, showfliers=False,
                            showmeans=True,
                            patch_artist=True, boxprops=dict(facecolor=colordict['store_forward']),
                            medianprops=dict(color='black'),
                            meanprops=dict(markerfacecolor='black', markeredgecolor='black', markersize=5, marker='x'))
        box3 = ax_1.boxplot(service_latency_store_forward_ia_net,
                            positions=np.arange(1) - bardistance - bardistance, vert=False, widths=barwidth, showfliers=False,
                            showmeans=True,
                            patch_artist=True, boxprops=dict(facecolor=colordict['store_forward_ia']),
                            medianprops=dict(color='black'),
                            meanprops=dict(markerfacecolor='black', markeredgecolor='black', markersize=5, marker='x'))

        ax_1.set_xticks(np.arange(2, 19, 2))
        ax_1.axes.xaxis.set_visible(False)
        ax_1.axes.yaxis.set_visible(False)
        ax_2 = fig.add_subplot(spec[1])
        ax_2.yaxis.grid(True, linestyle='--', which='major',
                        color='lightgrey', alpha=0.5, linewidth=0.2)

        line1, = ax_2.plot(bin_compute, cdf_compute,
                           color=colordict['compute_forward'], marker=markerdict['compute_forward'], ms=3, ls='-')
        line2, = ax_2.plot(bin_store, cdf_store,
                           color=colordict['store_forward'], marker=markerdict['store_forward'], ms=3, ls='-')
        line3, = ax_2.plot(bin_ia, cdf_ia,
                           color=colordict['store_forward_ia'], marker=markerdict['store_forward_ia'], ms=3, ls='--')
        ax_2.set_xlabel(r'Service latency ($s$)')
        ax_2.set_ylabel(r'Likelihood of occurrence')
        ax_2.set_xticks(np.arange(2, 19, 2))
        ax_2.set_yticks(np.arange(0, 1.1, 0.2))
        ax_2.legend([line1, line2, line3], ['IA-Net-Lite CF',
                                            'IA-Net-Lite SF', 'IA-Net SF'], loc='lower right')
        fig.subplots_adjust(hspace=0.02)
        plt.savefig('./plot/service_latency_likelihood.pdf',
                    dpi=600, bbox_inches='tight')


==> figures/measurements/plot_transmittion_time.py <==
import numpy as np
import scipy.stats as st
import json

import matplotlib
import matplotlib.pyplot as plt
from matplotlib import gridspec

matplotlib.use('TkAgg')

print(matplotlib.get_configdir())

def get_conf_interval(index, data, conf_rate):
    data_stat = []
    for i in range(len(index)):
        conf_interval_low, conf_interval_high = st.t.interval(conf_rate, len(
            data[i, 1:]) - 1, loc=np.mean(data[i, 1:]), scale=st.sem(data[i, 1:]))
        conf_mean = np.mean(data[i, 1:])
        data_stat.append([index[i], conf_interval_low,
                          conf_mean, conf_interval_high])
    return np.array(data_stat)

def read_processing_time(file_path, key="processing time"):
    processing_time_list = []
    with open(file_path, 'r') as f:
        while True:
            line = f.readline().strip()[:-1]
            if not line:
                break
            line_dict = json.loads(line)
            processing_time_list.append(line_dict[key])
    return processing_time_list

if __name__ == '__main__':
    # load service latency
    # compute and forward: xxxx.csv
    service_latency_compute_forward = np.loadtxt(
        "./latency_results/compute_forward/latency_client_compute_forward_64000.csv")[1:60]
    # store and forward: xxxx.csv
    service_latency_store_forward = np.loadtxt("./latency_results/store_forward/latency_client_store_forward_64000.csv")[1:60]
    # store and forward ia-net: xxxx_ia-net.csv
    service_latency_store_forward_ia_net = np.loadtxt(
        "./latency_results/store_forward/latency_client_store_forward_64000_ia-net.csv")[1:60]
    service_latency_compute_forward = service_latency_compute_forward.tolist()
    service_latency_store_forward = service_latency_store_forward.tolist()
    service_latency_store_forward_ia_net = service_latency_store_forward_ia_net.tolist()

    # load processing latency
    path_time_compute_client = "./latency_results/compute_forward/latency_client_compute_forward_64000.txt"
    path_time_compute_vnf1 = "./latency_results/compute_forward/latency_vnf_1_64000.txt"
    path_time_compute_vnf2 = "./latency_results/compute_forward/latency_vnf_2_64000.txt"
    processing_time_cf_client = read_processing_time(path_time_compute_client)[1:60]
    processing_time_cf_vnf1 = read_processing_time(path_time_compute_vnf1)[1:60]
    processing_time_cf_vnf2 = read_processing_time(path_time_compute_vnf2)[1:60]
    processing_time_cf_server = [0] * len(processing_time_cf_client)

    path_time_store_client = "./latency_results/store_forward/latency_client_store_forward_64000.txt"
    path_time_store_server = "./latency_results/store_forward/latency_server_store_forward_64000.txt"
    processing_time_sf_server = read_processing_time(path_time_store_server)[1:60]
    processing_time_sf_client = read_processing_time(path_time_store_client)[1:60]

    path_time_ia_net_server = "./latency_results/store_forward/latency_server_store_forward_64000_ia-net.txt"
    processing_time_ia_net_server = read_processing_time(
        path_time_ia_net_server)[1:60]
    
    zipped_cf = zip(service_latency_compute_forward, processing_time_cf_client, processing_time_cf_vnf1, processing_time_cf_vnf2)
    transmittion_time_cf = [x - y - z - w for (x, y, z, w) in zipped_cf]
    zipped_sf = zip(service_latency_store_forward, processing_time_sf_server, processing_time_sf_client)
    transmittion_time_sf = [x - y - z for (x, y, z) in zipped_sf]
    zipped_ia_net = zip(service_latency_store_forward_ia_net, processing_time_ia_net_server)
    transmittion_time_ia_net = [x - y for (x, y) in zipped_ia_net]

    with plt.style.context(['science', 'ieee']):
        fig_width = 6.5
        barwidth = 0.15
        bardistance = barwidth * 1.2
        colordict = {
            'compute_forward': '#0077BB',
            'store_forward': '#DDAA33',
            'store_forward_ia': '#009988',
            'orange': '#EE7733',
            'red': '#993C00',
            'blue': '#3340AD'
        }
        markerdict = {
            'compute_forward': 'o',
            'store_forward': 'v',
            'store_forward_ia': 's'
        }

        plt.rcParams.update({'font.size': 11})

        fig = plt.figure(figsize=(fig_width, fig_width / 1.618))
        ax = fig.add_subplot(1, 1, 1)
        ax.yaxis.grid(True, linestyle='--', which='major',
                      color='lightgrey', alpha=0.5, linewidth=0.2)
        x_step = np.arange(len(transmittion_time_cf))
        line1, = ax.plot(x_step, transmittion_time_cf, color=colordict['compute_forward'], marker=markerdict['compute_forward'], ms=3, ls='-')
        line2, = ax.plot(x_step, transmittion_time_sf, color=colordict['store_forward'], marker=markerdict['store_forward'], ms=3, ls='-')
        line3, = ax.plot(x_step, transmittion_time_ia_net, color=colordict['store_forward_ia'], marker=markerdict['store_forward_ia'], ms=3, ls='--')
        ax.set_xlabel(r'Meaurement index')
        ax.set_ylabel(r'Transmittion latency ($s$)')
        # ax.set_xlim([-0.5, 1.5])
        ax.set_ylim([0, 20])
        # ax.legend([line2, line3], ['IA-Net-Lite SF', 'IA-Net SF'], loc='upper right')
        ax.legend([line1, line2, line3], ['IA-Net-Lite CF', 'IA-Net-Lite SF', 'IA-Net SF'], loc='upper right')
        plt.savefig('./plot/transmittion_latency_all.pdf',
                    dpi=600, bbox_inches='tight')
